A combinatorial interpretation for certain plethysm and Kronecker coefficients

We give explicit positive combinatorial interpretations for the plethysm coefficients $\langle s_\mu[s_\nu], s_\lambda\rangle$, when $\lambda$ has at most two rows, as counting certain marked trees. In the special case $\mu=(n)$, this also yields a combinatorial interpretation for the corresponding rectangular Kronecker coefficient $g(\lambda, (n^k), (n^k))$. While it is easy to express these quantities as differences of counting problems in the complexity class $\mathrm{FP}$, putting the problem in $\#\mathrm{P}$, our interpretations give a positive counting formula over explicit marked trees.

==> plethysm-trees.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2e24fb27-a643-4a44-8b9f-1aa4fcbe7fa5",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''Jupyter notebook run on SageMath 10.9 implementing and testing the combinatorial interpretation of certain\n",
    "   Kronecker and plethysm coefficients as counting marked KOH and GOH trees from\n",
    "      'A combinatorial interpretation for certain plethysm and Kronecker coefficients`\n",
    "         by Igor Pak, Greta Panova, and Joshua P. Swanson.\n",
    "   Code written by Joshua P. Swanson. Version June 7, 2026. This notebook is under the MIT license.'''\n",
    "\n",
    "from sage.combinat.q_analogues import q_int, q_binomial\n",
    "from itertools import product\n",
    "\n",
    "Sym = SymmetricFunctions(QQ)\n",
    "s = Sym.s()\n",
    "\n",
    "R.<q> = QQ[]\n",
    "\n",
    "def g(la,mu,nu):\n",
    "    return s(la).kronecker_product(s(mu)).coefficient(nu)\n",
    "\n",
    "def KOH(n, k, verbose=False):\n",
    "    '''Implements Zeilberger's KOH identity for q_binomial(n+k, k, q).'''\n",
    "    ret = R(0)\n",
    "    for la in Partitions(k):\n",
    "        la_exp = la.to_exp()\n",
    "        la_p = la.conjugate()\n",
    "        term = R(1)\n",
    "        s = 0\n",
    "        if verbose: print(la)\n",
    "        for j in range(len(la_exp)):\n",
    "            s += la_p[j]\n",
    "            if verbose: print(\"   \", (n+2)*(j+1) - 2*s, la_exp[j])\n",
    "            if (n+2)*(j+1) - 2*s + la_exp[j] >= 0:\n",
    "                term *= q_binomial((n+2)*(j+1) - 2*s + la_exp[j], la_exp[j], q)\n",
    "            else:\n",
    "                term *= 0\n",
    "        \n",
    "        n_la = sum(i*c for i,c in enumerate(la))\n",
    "        ret += q^(2*n_la) * term\n",
    "    return ret\n",
    "\n",
    "def KOH_trees(n, k):\n",
    "    '''Yields all KOH trees of type (n, k).\n",
    "       Such a tree is recursively encoded in nested lists in the form\n",
    "         [[la, n, k], ...first child subtree..., ...second child subtree..., ...].'''\n",
    "    if k <= 0 or n < 0:\n",
    "        raise NotImplementedError('Need n >= 0, k >= 1')\n",
    "    if k == 1:\n",
    "        yield [[[1], n, 1]]\n",
    "        return\n",
    "    for la in Partitions(k):\n",
    "        la_exp = la.to_exp()\n",
    "        la_p = la.conjugate()\n",
    "        n_list = [0]*len(la_exp)\n",
    "        s = 0\n",
    "        for j in range(len(la_exp)):\n",
    "            s += la_p[j]\n",
    "            n_list[j] = (n+2)*(j+1) - 2*s\n",
    "        if any(n_list[j] < 0 and la_exp[j] >= 1 for j in range(len(la_exp))):\n",
    "            continue\n",
    "        root = [list(la), n, k]\n",
    "        for Tjs in product(*[KOH_trees(n_list[j], la_exp[j]) for j in range(len(la_exp)) if la_exp[j] > 0]):\n",
    "            yield [root] + [Tj for Tj in Tjs]\n",
    "\n",
    "def KOH_leaves(T):\n",
    "    '''Takes a KOH tree and yields 'a' for each leaf [[1], a, 1]. Does depth-first search from left to right.'''\n",
    "    if len(T)==1:\n",
    "        mu,a,b = T[0]\n",
    "        assert(mu==[1] and b==1 and a >= 0)\n",
    "        yield a\n",
    "        return\n",
    "    for j in range(1,len(T)):\n",
    "        yield from KOH_leaves(T[j])\n",
    "\n",
    "def q_int_prod_diff_marks(A, k):\n",
    "    '''Takes a list of non-negative integers A = [a_1, a_2, ..., a_t] and\n",
    "       k <= sum(A)/2. Iterates over the [q^k] F(q) - [q^{k-1}] F(q) where\n",
    "       F(q) = prod(q_int(a+1, q) for a in A) points of interest.'''\n",
    "    if len(A)==1:\n",
    "        if k==0:\n",
    "            yield [0]\n",
    "        return\n",
    "    A_bar = A[:-1]\n",
    "    A_last = A[-1]\n",
    "    for k_last in range(k+1):\n",
    "        if k-k_last <= min(sum(A_bar)-2*k_last, A_last):\n",
    "            for k_bar in q_int_prod_diff_marks(A_bar, k_last):\n",
    "                yield k_bar + [k]\n",
    "\n",
    "def q_int_prod_diff(A, k):\n",
    "    '''Computes the [q^k] F(q) - [q^{k-1}] F(q) where\n",
    "       F(q) = prod(q_int(a+1, q) for a in A) directly.'''\n",
    "    F = prod(q_int(a+1, q) for a in A)\n",
    "    L = list(F)\n",
    "    return F[k]-F[k-1]\n",
    "\n",
    "def admissible_configs(la):\n",
    "    r'''Iterates over the (1^n)-admissible \\lambda-configurations {\\nu} of type (\\lambda, ((1), ..., (1)))\n",
    "       (n=|\\lambda| copies of (1)) in the sense of Kirillov--Reshetikhin. Such a configuration a sequence of partitions\n",
    "       (\\nu^{(0)}, \\nu^{(1)}, ..., \\nu^{(\\ell-1)}) where \\ell = \\ell(\\lambda) where\n",
    "           \\nu^{(0)} = (1^n)\n",
    "           |\\nu^{(k)}| = \\sum_{j \\geq k+1} \\lambda_j  for 1 <= k < \\ell\n",
    "           P_m^{(k)}(\\nu) := Q_m(\\nu^{(k+1)}) - 2 Q_m(\\nu^{(k)}) + Q_m(\\nu^{(k-1)}) \\geq  for 1 <= k < \\ell and 1 <= m <= n.\n",
    "       where\n",
    "           Q_m(\\kappa) = \\sum_{j=1}^m \\kappa_j'.\n",
    "       The implementation is entirely naive and tries to keep adding a single additional partition to the\n",
    "       sequence so far constructed.'''\n",
    "    n = sum(la)\n",
    "    ell = len(la)\n",
    "    nu_0 = [1]*n\n",
    "    config = [nu_0]\n",
    "    if ell == 1:\n",
    "        config.append([])\n",
    "        yield config\n",
    "        return\n",
    "    \n",
    "    def _extend_config():\n",
    "        k = len(config)\n",
    "        if k == ell+1:\n",
    "            yield config\n",
    "            return\n",
    "        nu_k = config[-1]\n",
    "        nu_km1 = config[-2]\n",
    "        for nu_kp1 in Partitions(sum(nu_k) - la[k-1]):\n",
    "            if all(Pm >= 0 for Pm in P(nu_kp1, nu_k, nu_km1)):\n",
    "                config.append(nu_kp1)\n",
    "                yield from _extend_config()\n",
    "                config.pop()\n",
    "    \n",
    "    for nu_1 in Partitions(n-la[0]):\n",
    "        config = [nu_0, nu_1]\n",
    "        for ret in _extend_config():\n",
    "            yield ret[:]\n",
    "\n",
    "def P(la, mu, nu):\n",
    "    la_p = Partition(la).conjugate()\n",
    "    mu_p = Partition(mu).conjugate()\n",
    "    nu_p = Partition(nu).conjugate()\n",
    "    m = max(len(la_p), len(mu_p), len(nu_p))\n",
    "    la_p += [0]*(m - len(la_p))\n",
    "    mu_p += [0]*(m - len(mu_p))\n",
    "    nu_p += [0]*(m - len(nu_p))\n",
    "    p_cur = 0\n",
    "    for i in range(m):\n",
    "        p_cur += la_p[i] - 2*mu_p[i] + nu_p[i]\n",
    "        yield p_cur\n",
    "\n",
    "def s_la_princ(la, m):\n",
    "    r'''Computes the principal specialization s_\\lambda(1, q, ..., q^m) using the GOH formula.'''\n",
    "    ret = R(0)\n",
    "    n = sum(la)\n",
    "    ell = len(la)\n",
    "    Ks = [R(0)]*(n+1)\n",
    "    for nus in admissible_configs(la):\n",
    "#        print(nus)\n",
    "        term = R(1)\n",
    "\n",
    "        al_1 = list(Partition(nus[1]).conjugate())\n",
    "        if sum(al_1)==0:\n",
    "            al_1 = [0]\n",
    "        Ps = [0] + [list(P(nus[k+1], nus[k], nus[k-1])) for k in range(1, ell)]\n",
    "        for k in range(1,ell):\n",
    "            P_k = Ps[k]\n",
    "            nu_k = nus[k]\n",
    "            nu_k_exp = nu_k.to_exp()\n",
    "#            print(P_k, nu_k_exp)\n",
    "            for j in range(min(len(P_k), len(nu_k_exp))):\n",
    "#                print(P_k[j], nu_k_exp[j])\n",
    "                term *= q_binomial(P_k[j] + nu_k_exp[j], nu_k_exp[j], q)\n",
    "        als = [list(Partition(nu).conjugate()) for nu in nus]\n",
    "        N = max(len(al) for al in als)\n",
    "        als = [al + [0]*(N - len(al)) for al in als]\n",
    "        c = sum(als[i][j] * (als[i][j] - als[i+1][j]) for i in range(1, ell) for j in range(N))\n",
    "        Ks[al_1[0]] += q^c * term\n",
    "#        print(term)\n",
    "#    print(Ks)\n",
    "#    for k in range(len(Ks)):\n",
    "#        print(k, n*k/2-Ks[k].degree()/2, Ks[k], Ks[k].degree())\n",
    "#        print(q_binomial(n+m-k, m-k, q) * Ks[k], (q_binomial(n+m-k, m-k, q) * Ks[k]).degree())\n",
    "#        if q_binomial(n+m-k, m-k, q) * Ks[k] != 0:\n",
    "#            print(\"NONZERO\")\n",
    "#        print()\n",
    "    ret = sum(q_binomial(n+m-k, m-k, q) * Ks[k] for k in range(len(Ks)) if Ks[k] != 0)\n",
    "    return ret\n",
    "\n",
    "def s_la_princ2(la, m):\n",
    "    r'''Computes the principal specialization s_\\lambda(1, q, ..., q^m) directly.'''\n",
    "    return s(la).expand(m+1)(*(q^i for i in range(m+1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "e6a82d61-270b-406e-8f0b-9bf31a5531ec",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "for n in range(1,10):\n",
    "    for la in Partitions(n):\n",
    "        for m in range(5):\n",
    "            if s_la_princ(la, m) != s_la_princ2(la, m):\n",
    "                print(\"FAILURE!!\", la, m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a35397cf-bf6b-4d74-ac89-3c75b4d9acc0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "q^35 + 3*q^34 + 7*q^33 + 14*q^32 + 25*q^31 + 40*q^30 + 60*q^29 + 83*q^28 + 108*q^27 + 133*q^26 + 155*q^25 + 171*q^24 + 180*q^23 + 180*q^22 + 171*q^21 + 155*q^20 + 133*q^19 + 108*q^18 + 83*q^17 + 60*q^16 + 40*q^15 + 25*q^14 + 14*q^13 + 7*q^12 + 3*q^11 + q^10"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s_la_princ([3, 3, 2, 1], 5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "854f6287-c5ba-4aef-9ac8-039378299ab3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "q^17 + 2*q^16 + 3*q^15 + 4*q^14 + 4*q^13 + 3*q^12 + 2*q^11 + q^10"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s_la_princ2([3, 3, 2, 1], 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "b9fb954e-0495-40e1-99a3-022e898f4acf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-1, 0, 1]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#list(P([1, 1, 1, 1, 1, 1], [3], [1]))\n",
    "list(P([3], [1], []))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "24df6653-08a3-410c-aa32-01e5581ac5b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[[1, 1, 1, 1, 1], [1, 1, 1, 1], [1, 1, 1], [1, 1], [1], []]]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "list(admissible_configs([1, 1, 1, 1, 1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5dc2cc5d-acb1-40a5-bc72-5230fd3925c9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[4]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L = [4, 5]\n",
    "L.pop()\n",
    "L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "298ecf9a-9ffc-4322-acad-5bd87b110b49",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-q^55 - q^54 - q^53 - q^52 - q^51 - q^50 - q^49 - q^48 - q^47 - q^46 - q^45 - q^44 - q^43 - q^42 - q^41 + q^32 + q^31 + q^30 + q^29 + q^28 + q^27 + q^26 + q^25 + q^24 + q^23 + q^22 + q^21 + q^20 + q^19 + q^18"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(1-q) * q^(8*9/2-(0+14+22)/2) * q_int(14+1, q) * q_int(22+1, q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8e0d1fcb-79c6-4bb6-9b0f-94344eb09a66",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "q_int_prod_diff([1]*5, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6e4560d7-b0f4-4d35-884e-30766938bf92",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 0, 0, 1, 2]\n",
      "[0, 0, 1, 1, 2]\n",
      "[0, 1, 1, 1, 2]\n",
      "[0, 0, 1, 2, 2]\n",
      "[0, 1, 1, 2, 2]\n"
     ]
    }
   ],
   "source": [
    "for A in q_int_prod_diff_marks([1]*5, 2):\n",
    "    print(A)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "cd7a8a11-909e-49ae-80d4-f4a61b173c75",
   "metadata": {},
   "outputs": [],
   "source": [
    "for n in range(12+1):\n",
    "    for k in range(1,9+1):\n",
    "        acc = R(0)\n",
    "        for T in KOH_trees(n, k):\n",
    "            acc += q^((n*k-sum(KOH_leaves(T)))/2) * prod(q_int(a+1, q) for a in KOH_leaves(T))\n",
    "        if acc != q_binomial(n+k, k, q):\n",
    "            print(\"Failure!\", n, k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0d74c13a-6b4a-4c74-80fd-504d16274750",
   "metadata": {},
   "outputs": [],
   "source": [
    "for n in range(10+1):\n",
    "    for k in range(1,10+1):\n",
    "        F = list(q_binomial(n+k, k, q))\n",
    "        for r in range(1,floor(n*k/2)+1):\n",
    "            acc = R(0)\n",
    "            for T in KOH_trees(n, k):\n",
    "                A = list(KOH_leaves(T))\n",
    "                t = r - n*k/2 + sum(A)/2\n",
    "                for _ in q_int_prod_diff_marks(A, t):\n",
    "                    acc += 1\n",
    "            if acc != F[r] - F[r-1]:\n",
    "                print(\"Failure!\", n, k, r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "4ad34a6b-7d04-4f0b-ad9a-12e61566bbe8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6 10 [[[4, 3, 2, 1], 6, 10], [[[1], 0, 1]], [[[1], 2, 1]], [[[1], 6, 1]], [[[1], 12, 1]]]\n",
      "6 11 [[[5, 3, 2, 1], 6, 11], [[[1], 0, 1]], [[[1], 2, 1]], [[[1], 6, 1]], [[[1], 18, 1]]]\n",
      "6 12 [[[6, 3, 2, 1], 6, 12], [[[1], 0, 1]], [[[1], 2, 1]], [[[1], 6, 1]], [[[1], 24, 1]]]\n",
      "6 12 [[[5, 4, 2, 1], 6, 12], [[[1], 0, 1]], [[[1], 2, 1]], [[[1], 10, 1]], [[[1], 16, 1]]]\n",
      "7 10 [[[4, 3, 2, 1], 7, 10], [[[1], 1, 1]], [[[1], 4, 1]], [[[1], 9, 1]], [[[1], 16, 1]]]\n",
      "7 11 [[[5, 3, 2, 1], 7, 11], [[[1], 1, 1]], [[[1], 4, 1]], [[[1], 9, 1]], [[[1], 23, 1]]]\n",
      "7 12 [[[6, 3, 2, 1], 7, 12], [[[1], 1, 1]], [[[1], 4, 1]], [[[1], 9, 1]], [[[1], 30, 1]]]\n",
      "7 12 [[[5, 4, 2, 1], 7, 12], [[[1], 1, 1]], [[[1], 4, 1]], [[[1], 14, 1]], [[[1], 21, 1]]]\n",
      "8 10 [[[4, 3, 2, 1], 8, 10], [[[1], 2, 1]], [[[1], 6, 1]], [[[1], 12, 1]], [[[1], 20, 1]]]\n",
      "8 10 [[[3, 2, 2, 2, 1], 8, 10], [[[1], 0, 1]], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]]]\n",
      "8 11 [[[5, 3, 2, 1], 8, 11], [[[1], 2, 1]], [[[1], 6, 1]], [[[1], 12, 1]], [[[1], 28, 1]]]\n",
      "8 11 [[[4, 3, 2, 1, 1], 8, 11], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]], [[[1], 10, 1]], [[[1], 18, 1]]]\n",
      "8 11 [[[4, 2, 2, 2, 1], 8, 11], [[[1], 0, 1]], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 18, 1]]]\n",
      "8 12 [[[6, 3, 2, 1], 8, 12], [[[1], 2, 1]], [[[1], 6, 1]], [[[1], 12, 1]], [[[1], 36, 1]]]\n",
      "8 12 [[[5, 4, 2, 1], 8, 12], [[[1], 2, 1]], [[[1], 6, 1]], [[[1], 18, 1]], [[[1], 26, 1]]]\n",
      "8 12 [[[5, 3, 2, 1, 1], 8, 12], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]], [[[1], 10, 1]], [[[1], 26, 1]]]\n",
      "8 12 [[[5, 2, 2, 2, 1], 8, 12], [[[1], 0, 1]], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 26, 1]]]\n",
      "8 12 [[[4, 3, 2, 2, 1], 8, 12], [[[1], 0, 1]], [[[2], 2, 2], [[[1], 4, 1]]], [[[1], 8, 1]], [[[1], 16, 1]]]\n",
      "8 12 [[[4, 3, 2, 2, 1], 8, 12], [[[1], 0, 1]], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[1], 8, 1]], [[[1], 16, 1]]]\n",
      "8 12 [[[3, 3, 3, 2, 1], 8, 12], [[[1], 0, 1]], [[[1], 2, 1]], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]\n",
      "8 12 [[[3, 3, 3, 2, 1], 8, 12], [[[1], 0, 1]], [[[1], 2, 1]], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]\n",
      "9 10 [[[4, 3, 2, 1], 9, 10], [[[1], 3, 1]], [[[1], 8, 1]], [[[1], 15, 1]], [[[1], 24, 1]]]\n",
      "9 10 [[[3, 2, 2, 2, 1], 9, 10], [[[1], 1, 1]], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 13, 1]]]\n",
      "9 11 [[[5, 3, 2, 1], 9, 11], [[[1], 3, 1]], [[[1], 8, 1]], [[[1], 15, 1]], [[[1], 33, 1]]]\n",
      "9 11 [[[4, 3, 2, 1, 1], 9, 11], [[[2], 1, 2], [[[1], 2, 1]]], [[[1], 6, 1]], [[[1], 13, 1]], [[[1], 22, 1]]]\n",
      "9 11 [[[4, 2, 2, 2, 1], 9, 11], [[[1], 1, 1]], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 22, 1]]]\n",
      "9 12 [[[6, 3, 2, 1], 9, 12], [[[1], 3, 1]], [[[1], 8, 1]], [[[1], 15, 1]], [[[1], 42, 1]]]\n",
      "9 12 [[[5, 4, 2, 1], 9, 12], [[[1], 3, 1]], [[[1], 8, 1]], [[[1], 22, 1]], [[[1], 31, 1]]]\n",
      "9 12 [[[5, 3, 2, 1, 1], 9, 12], [[[2], 1, 2], [[[1], 2, 1]]], [[[1], 6, 1]], [[[1], 13, 1]], [[[1], 31, 1]]]\n",
      "9 12 [[[5, 2, 2, 2, 1], 9, 12], [[[1], 1, 1]], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 31, 1]]]\n",
      "9 12 [[[4, 3, 2, 2, 1], 9, 12], [[[1], 1, 1]], [[[2], 4, 2], [[[1], 8, 1]]], [[[1], 11, 1]], [[[1], 20, 1]]]\n",
      "9 12 [[[4, 3, 2, 2, 1], 9, 12], [[[1], 1, 1]], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1], 11, 1]], [[[1], 20, 1]]]\n",
      "9 12 [[[4, 3, 2, 2, 1], 9, 12], [[[1], 1, 1]], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1], 11, 1]], [[[1], 20, 1]]]\n",
      "9 12 [[[3, 3, 3, 2, 1], 9, 12], [[[1], 1, 1]], [[[1], 4, 1]], [[[2, 1], 9, 3], [[[1], 7, 1]], [[[1], 16, 1]]]]\n",
      "9 12 [[[3, 3, 3, 2, 1], 9, 12], [[[1], 1, 1]], [[[1], 4, 1]], [[[1, 1, 1], 9, 3], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]]]]\n",
      "10 8 [[[3, 2, 1, 1, 1], 10, 8], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1], 20, 1]]]\n",
      "10 9 [[[4, 2, 1, 1, 1], 10, 9], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1], 30, 1]]]\n",
      "10 10 [[[5, 2, 1, 1, 1], 10, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1], 40, 1]]]\n",
      "10 10 [[[4, 3, 2, 1], 10, 10], [[[1], 4, 1]], [[[1], 10, 1]], [[[1], 18, 1]], [[[1], 28, 1]]]\n",
      "10 10 [[[4, 3, 1, 1, 1], 10, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 18, 1]], [[[1], 28, 1]]]\n",
      "10 10 [[[3, 2, 2, 2, 1], 10, 10], [[[1], 2, 1]], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 16, 1]]]\n",
      "10 10 [[[3, 2, 2, 2, 1], 10, 10], [[[1], 2, 1]], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 16, 1]]]\n",
      "10 11 [[[6, 2, 1, 1, 1], 10, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1], 50, 1]]]\n",
      "10 11 [[[5, 3, 2, 1], 10, 11], [[[1], 4, 1]], [[[1], 10, 1]], [[[1], 18, 1]], [[[1], 38, 1]]]\n",
      "10 11 [[[5, 3, 1, 1, 1], 10, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 18, 1]], [[[1], 38, 1]]]\n",
      "10 11 [[[4, 3, 2, 1, 1], 10, 11], [[[2], 2, 2], [[[1], 4, 1]]], [[[1], 8, 1]], [[[1], 16, 1]], [[[1], 26, 1]]]\n",
      "10 11 [[[4, 3, 2, 1, 1], 10, 11], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[1], 8, 1]], [[[1], 16, 1]], [[[1], 26, 1]]]\n",
      "10 11 [[[4, 2, 2, 2, 1], 10, 11], [[[1], 2, 1]], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 26, 1]]]\n",
      "10 11 [[[4, 2, 2, 2, 1], 10, 11], [[[1], 2, 1]], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 26, 1]]]\n",
      "10 11 [[[3, 2, 2, 2, 1, 1], 10, 11], [[[2], 0, 2], [[[1], 0, 1]]], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]]]\n",
      "10 12 [[[7, 2, 1, 1, 1], 10, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1], 60, 1]]]\n",
      "10 12 [[[6, 3, 2, 1], 10, 12], [[[1], 4, 1]], [[[1], 10, 1]], [[[1], 18, 1]], [[[1], 48, 1]]]\n",
      "10 12 [[[6, 3, 1, 1, 1], 10, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 18, 1]], [[[1], 48, 1]]]\n",
      "10 12 [[[5, 4, 2, 1], 10, 12], [[[1], 4, 1]], [[[1], 10, 1]], [[[1], 26, 1]], [[[1], 36, 1]]]\n",
      "10 12 [[[5, 4, 1, 1, 1], 10, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 26, 1]], [[[1], 36, 1]]]\n",
      "10 12 [[[5, 3, 2, 1, 1], 10, 12], [[[2], 2, 2], [[[1], 4, 1]]], [[[1], 8, 1]], [[[1], 16, 1]], [[[1], 36, 1]]]\n",
      "10 12 [[[5, 3, 2, 1, 1], 10, 12], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[1], 8, 1]], [[[1], 16, 1]], [[[1], 36, 1]]]\n",
      "10 12 [[[5, 2, 2, 2, 1], 10, 12], [[[1], 2, 1]], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 36, 1]]]\n",
      "10 12 [[[5, 2, 2, 2, 1], 10, 12], [[[1], 2, 1]], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 36, 1]]]\n",
      "10 12 [[[4, 3, 2, 2, 1], 10, 12], [[[1], 2, 1]], [[[2], 6, 2], [[[1], 12, 1]]], [[[1], 14, 1]], [[[1], 24, 1]]]\n",
      "10 12 [[[4, 3, 2, 2, 1], 10, 12], [[[1], 2, 1]], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]], [[[1], 14, 1]], [[[1], 24, 1]]]\n",
      "10 12 [[[4, 3, 2, 2, 1], 10, 12], [[[1], 2, 1]], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]], [[[1], 14, 1]], [[[1], 24, 1]]]\n",
      "10 12 [[[4, 3, 2, 2, 1], 10, 12], [[[1], 2, 1]], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]], [[[1], 14, 1]], [[[1], 24, 1]]]\n",
      "10 12 [[[4, 3, 2, 1, 1, 1], 10, 12], [[[3], 0, 3], [[[1], 0, 1]]], [[[1], 6, 1]], [[[1], 14, 1]], [[[1], 24, 1]]]\n",
      "10 12 [[[4, 2, 2, 2, 1, 1], 10, 12], [[[2], 0, 2], [[[1], 0, 1]]], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 24, 1]]]\n",
      "10 12 [[[3, 3, 3, 2, 1], 10, 12], [[[1], 2, 1]], [[[1], 6, 1]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]]]\n",
      "10 12 [[[3, 3, 3, 2, 1], 10, 12], [[[1], 2, 1]], [[[1], 6, 1]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]]]\n",
      "10 12 [[[3, 3, 3, 2, 1], 10, 12], [[[1], 2, 1]], [[[1], 6, 1]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]]]\n",
      "10 12 [[[3, 2, 2, 2, 2, 1], 10, 12], [[[1], 0, 1]], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]]]\n",
      "11 8 [[[3, 2, 1, 1, 1], 11, 8], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 23, 1]]]\n",
      "11 9 [[[4, 2, 1, 1, 1], 11, 9], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 34, 1]]]\n",
      "11 10 [[[5, 2, 1, 1, 1], 11, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 45, 1]]]\n",
      "11 10 [[[4, 3, 2, 1], 11, 10], [[[1], 5, 1]], [[[1], 12, 1]], [[[1], 21, 1]], [[[1], 32, 1]]]\n",
      "11 10 [[[4, 3, 1, 1, 1], 11, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 21, 1]], [[[1], 32, 1]]]\n",
      "11 10 [[[3, 2, 2, 2, 1], 11, 10], [[[1], 3, 1]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 19, 1]]]\n",
      "11 10 [[[3, 2, 2, 2, 1], 11, 10], [[[1], 3, 1]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 19, 1]]]\n",
      "11 11 [[[6, 2, 1, 1, 1], 11, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 56, 1]]]\n",
      "11 11 [[[5, 3, 2, 1], 11, 11], [[[1], 5, 1]], [[[1], 12, 1]], [[[1], 21, 1]], [[[1], 43, 1]]]\n",
      "11 11 [[[5, 3, 1, 1, 1], 11, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 21, 1]], [[[1], 43, 1]]]\n",
      "11 11 [[[4, 3, 2, 1, 1], 11, 11], [[[2], 3, 2], [[[1], 6, 1]]], [[[1], 10, 1]], [[[1], 19, 1]], [[[1], 30, 1]]]\n",
      "11 11 [[[4, 3, 2, 1, 1], 11, 11], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[1], 10, 1]], [[[1], 19, 1]], [[[1], 30, 1]]]\n",
      "11 11 [[[4, 2, 2, 2, 1], 11, 11], [[[1], 3, 1]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 30, 1]]]\n",
      "11 11 [[[4, 2, 2, 2, 1], 11, 11], [[[1], 3, 1]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 30, 1]]]\n",
      "11 11 [[[3, 2, 2, 2, 1, 1], 11, 11], [[[2], 1, 2], [[[1], 2, 1]]], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 17, 1]]]\n",
      "11 11 [[[3, 2, 2, 2, 1, 1], 11, 11], [[[2], 1, 2], [[[1], 2, 1]]], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 17, 1]]]\n",
      "11 12 [[[7, 2, 1, 1, 1], 11, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 67, 1]]]\n",
      "11 12 [[[6, 3, 2, 1], 11, 12], [[[1], 5, 1]], [[[1], 12, 1]], [[[1], 21, 1]], [[[1], 54, 1]]]\n",
      "11 12 [[[6, 3, 1, 1, 1], 11, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 21, 1]], [[[1], 54, 1]]]\n",
      "11 12 [[[5, 4, 2, 1], 11, 12], [[[1], 5, 1]], [[[1], 12, 1]], [[[1], 30, 1]], [[[1], 41, 1]]]\n",
      "11 12 [[[5, 4, 1, 1, 1], 11, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 30, 1]], [[[1], 41, 1]]]\n",
      "11 12 [[[5, 3, 2, 1, 1], 11, 12], [[[2], 3, 2], [[[1], 6, 1]]], [[[1], 10, 1]], [[[1], 19, 1]], [[[1], 41, 1]]]\n",
      "11 12 [[[5, 3, 2, 1, 1], 11, 12], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[1], 10, 1]], [[[1], 19, 1]], [[[1], 41, 1]]]\n",
      "11 12 [[[5, 2, 2, 2, 1], 11, 12], [[[1], 3, 1]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 41, 1]]]\n",
      "11 12 [[[5, 2, 2, 2, 1], 11, 12], [[[1], 3, 1]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 41, 1]]]\n",
      "11 12 [[[4, 3, 2, 2, 1], 11, 12], [[[1], 3, 1]], [[[2], 8, 2], [[[1], 16, 1]]], [[[1], 17, 1]], [[[1], 28, 1]]]\n",
      "11 12 [[[4, 3, 2, 2, 1], 11, 12], [[[1], 3, 1]], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]], [[[1], 17, 1]], [[[1], 28, 1]]]\n",
      "11 12 [[[4, 3, 2, 2, 1], 11, 12], [[[1], 3, 1]], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]], [[[1], 17, 1]], [[[1], 28, 1]]]\n",
      "11 12 [[[4, 3, 2, 2, 1], 11, 12], [[[1], 3, 1]], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]], [[[1], 17, 1]], [[[1], 28, 1]]]\n",
      "11 12 [[[4, 3, 2, 2, 1], 11, 12], [[[1], 3, 1]], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]], [[[1], 17, 1]], [[[1], 28, 1]]]\n",
      "11 12 [[[4, 3, 2, 1, 1, 1], 11, 12], [[[3], 1, 3], [[[1], 3, 1]]], [[[1], 8, 1]], [[[1], 17, 1]], [[[1], 28, 1]]]\n",
      "11 12 [[[4, 2, 2, 2, 1, 1], 11, 12], [[[2], 1, 2], [[[1], 2, 1]]], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 28, 1]]]\n",
      "11 12 [[[4, 2, 2, 2, 1, 1], 11, 12], [[[2], 1, 2], [[[1], 2, 1]]], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 28, 1]]]\n",
      "11 12 [[[3, 3, 3, 2, 1], 11, 12], [[[1], 3, 1]], [[[1], 8, 1]], [[[2, 1], 15, 3], [[[1], 13, 1]], [[[1], 28, 1]]]]\n",
      "11 12 [[[3, 3, 3, 2, 1], 11, 12], [[[1], 3, 1]], [[[1], 8, 1]], [[[1, 1, 1], 15, 3], [[[2, 1], 11, 3], [[[1], 9, 1]], [[[1], 20, 1]]]]]\n",
      "11 12 [[[3, 3, 3, 2, 1], 11, 12], [[[1], 3, 1]], [[[1], 8, 1]], [[[1, 1, 1], 15, 3], [[[1, 1, 1], 11, 3], [[[2, 1], 7, 3], [[[1], 5, 1]], [[[1], 12, 1]]]]]]\n",
      "11 12 [[[3, 3, 3, 2, 1], 11, 12], [[[1], 3, 1]], [[[1], 8, 1]], [[[1, 1, 1], 15, 3], [[[1, 1, 1], 11, 3], [[[1, 1, 1], 7, 3], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]]]]]]\n",
      "11 12 [[[3, 2, 2, 2, 2, 1], 11, 12], [[[1], 1, 1]], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]], [[[1], 15, 1]]]\n",
      "11 12 [[[3, 2, 2, 2, 2, 1], 11, 12], [[[1], 1, 1]], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]], [[[1], 15, 1]]]\n",
      "12 8 [[[3, 2, 1, 1, 1], 12, 8], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 26, 1]]]\n",
      "12 9 [[[4, 2, 1, 1, 1], 12, 9], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 38, 1]]]\n",
      "12 9 [[[3, 2, 1, 1, 1, 1], 12, 9], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 24, 1]]]\n",
      "12 9 [[[2, 2, 2, 1, 1, 1], 12, 9], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]]]\n",
      "12 9 [[[2, 2, 2, 1, 1, 1], 12, 9], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]]\n",
      "12 9 [[[2, 2, 2, 1, 1, 1], 12, 9], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]]\n",
      "12 10 [[[5, 2, 1, 1, 1], 12, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 50, 1]]]\n",
      "12 10 [[[4, 3, 2, 1], 12, 10], [[[1], 6, 1]], [[[1], 14, 1]], [[[1], 24, 1]], [[[1], 36, 1]]]\n",
      "12 10 [[[4, 3, 1, 1, 1], 12, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 24, 1]], [[[1], 36, 1]]]\n",
      "12 10 [[[4, 2, 1, 1, 1, 1], 12, 10], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 36, 1]]]\n",
      "12 10 [[[3, 2, 2, 2, 1], 12, 10], [[[1], 4, 1]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 2, 1], 12, 10], [[[1], 4, 1]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 2, 1], 12, 10], [[[1], 4, 1]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 1, 1, 1], 12, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2], 10, 2], [[[1], 20, 1]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 1, 1, 1], 12, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 1, 1, 1], 12, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 1, 1, 1], 12, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 1, 1, 1], 12, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]], [[[1], 22, 1]]]\n",
      "12 10 [[[3, 2, 2, 1, 1, 1], 12, 10], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]], [[[1], 22, 1]]]\n",
      "12 11 [[[6, 2, 1, 1, 1], 12, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 62, 1]]]\n",
      "12 11 [[[5, 3, 2, 1], 12, 11], [[[1], 6, 1]], [[[1], 14, 1]], [[[1], 24, 1]], [[[1], 48, 1]]]\n",
      "12 11 [[[5, 3, 1, 1, 1], 12, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 24, 1]], [[[1], 48, 1]]]\n",
      "12 11 [[[5, 2, 1, 1, 1, 1], 12, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 48, 1]]]\n",
      "12 11 [[[4, 3, 2, 1, 1], 12, 11], [[[2], 4, 2], [[[1], 8, 1]]], [[[1], 12, 1]], [[[1], 22, 1]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 3, 2, 1, 1], 12, 11], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1], 12, 1]], [[[1], 22, 1]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 3, 2, 1, 1], 12, 11], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1], 12, 1]], [[[1], 22, 1]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 3, 1, 1, 1, 1], 12, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 22, 1]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 2, 1], 12, 11], [[[1], 4, 1]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 2, 1], 12, 11], [[[1], 4, 1]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 2, 1], 12, 11], [[[1], 4, 1]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2], 10, 2], [[[1], 20, 1]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]], [[[1], 34, 1]]]\n",
      "12 11 [[[4, 2, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]], [[[1], 34, 1]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[2], 20, 2], [[[1], 40, 1]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[2], 18, 2], [[[1], 36, 1]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[2], 16, 2], [[[1], 32, 1]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[2], 14, 2], [[[1], 28, 1]]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[2], 12, 2], [[[1], 24, 1]]]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]]]]]]]\n",
      "12 11 [[[3, 3, 2, 1, 1, 1], 12, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]]]]]]]\n",
      "12 11 [[[3, 2, 2, 2, 1, 1], 12, 11], [[[2], 2, 2], [[[1], 4, 1]]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 20, 1]]]\n",
      "12 11 [[[3, 2, 2, 2, 1, 1], 12, 11], [[[2], 2, 2], [[[1], 4, 1]]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 20, 1]]]\n",
      "12 11 [[[3, 2, 2, 2, 1, 1], 12, 11], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 20, 1]]]\n",
      "12 11 [[[3, 2, 2, 2, 1, 1], 12, 11], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 20, 1]]]\n",
      "12 12 [[[7, 2, 1, 1, 1], 12, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 74, 1]]]\n",
      "12 12 [[[6, 3, 2, 1], 12, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[1], 24, 1]], [[[1], 60, 1]]]\n",
      "12 12 [[[6, 3, 1, 1, 1], 12, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 24, 1]], [[[1], 60, 1]]]\n",
      "12 12 [[[6, 2, 1, 1, 1, 1], 12, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1], 60, 1]]]\n",
      "12 12 [[[5, 4, 2, 1], 12, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[1], 34, 1]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 4, 1, 1, 1], 12, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 34, 1]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 3, 2, 1, 1], 12, 12], [[[2], 4, 2], [[[1], 8, 1]]], [[[1], 12, 1]], [[[1], 22, 1]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 3, 2, 1, 1], 12, 12], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1], 12, 1]], [[[1], 22, 1]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 3, 2, 1, 1], 12, 12], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1], 12, 1]], [[[1], 22, 1]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 3, 1, 1, 1, 1], 12, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 22, 1]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2], 10, 2], [[[1], 20, 1]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]], [[[1], 46, 1]]]\n",
      "12 12 [[[5, 2, 2, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]], [[[1], 46, 1]]]\n",
      "12 12 [[[4, 3, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[2], 10, 2], [[[1], 20, 1]]], [[[1], 20, 1]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 3, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]], [[[1], 20, 1]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 3, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]], [[[1], 20, 1]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 3, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]], [[[1], 20, 1]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 3, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]], [[[1], 20, 1]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 3, 2, 2, 1], 12, 12], [[[1], 4, 1]], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]], [[[1], 20, 1]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 3, 2, 1, 1, 1], 12, 12], [[[3], 2, 3], [[[1], 6, 1]]], [[[1], 10, 1]], [[[1], 20, 1]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 2, 2, 2, 1, 1], 12, 12], [[[2], 2, 2], [[[1], 4, 1]]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 2, 2, 2, 1, 1], 12, 12], [[[2], 2, 2], [[[1], 4, 1]]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 2, 2, 2, 1, 1], 12, 12], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 32, 1]]]\n",
      "12 12 [[[4, 2, 2, 2, 1, 1], 12, 12], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 32, 1]]]\n",
      "12 12 [[[3, 3, 3, 2, 1], 12, 12], [[[1], 4, 1]], [[[1], 10, 1]], [[[2, 1], 18, 3], [[[1], 16, 1]], [[[1], 34, 1]]]]\n",
      "12 12 [[[3, 3, 3, 2, 1], 12, 12], [[[1], 4, 1]], [[[1], 10, 1]], [[[1, 1, 1], 18, 3], [[[2, 1], 14, 3], [[[1], 12, 1]], [[[1], 26, 1]]]]]\n",
      "12 12 [[[3, 3, 3, 2, 1], 12, 12], [[[1], 4, 1]], [[[1], 10, 1]], [[[1, 1, 1], 18, 3], [[[1, 1, 1], 14, 3], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]]]]]\n",
      "12 12 [[[3, 3, 3, 2, 1], 12, 12], [[[1], 4, 1]], [[[1], 10, 1]], [[[1, 1, 1], 18, 3], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]]]]\n",
      "12 12 [[[3, 3, 3, 2, 1], 12, 12], [[[1], 4, 1]], [[[1], 10, 1]], [[[1, 1, 1], 18, 3], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]]]]\n",
      "12 12 [[[3, 3, 3, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2, 1], 18, 3], [[[1], 16, 1]], [[[1], 34, 1]]]]\n",
      "12 12 [[[3, 3, 3, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 18, 3], [[[2, 1], 14, 3], [[[1], 12, 1]], [[[1], 26, 1]]]]]\n",
      "12 12 [[[3, 3, 3, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 18, 3], [[[1, 1, 1], 14, 3], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]]]]]\n",
      "12 12 [[[3, 3, 3, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 18, 3], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]]]]\n",
      "12 12 [[[3, 3, 3, 1, 1, 1], 12, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 18, 3], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]]]]\n",
      "12 12 [[[3, 2, 2, 2, 2, 1], 12, 12], [[[1], 2, 1]], [[[3, 1], 6, 4], [[[1], 4, 1]], [[[1], 16, 1]]], [[[1], 18, 1]]]\n",
      "12 12 [[[3, 2, 2, 2, 2, 1], 12, 12], [[[1], 2, 1]], [[[2, 1, 1], 6, 4], [[[2], 2, 2], [[[1], 4, 1]]], [[[1], 8, 1]]], [[[1], 18, 1]]]\n",
      "12 12 [[[3, 2, 2, 2, 2, 1], 12, 12], [[[1], 2, 1]], [[[2, 1, 1], 6, 4], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[1], 8, 1]]], [[[1], 18, 1]]]\n",
      "12 12 [[[3, 2, 2, 2, 1, 1, 1], 12, 12], [[[3], 0, 3], [[[1], 0, 1]]], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 18, 1]]]\n",
      "12 12 [[[3, 2, 2, 2, 1, 1, 1], 12, 12], [[[3], 0, 3], [[[1], 0, 1]]], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 18, 1]]]\n",
      "13 8 [[[3, 2, 1, 1, 1], 13, 8], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 16, 1]], [[[1], 29, 1]]]\n",
      "13 9 [[[4, 2, 1, 1, 1], 13, 9], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 16, 1]], [[[1], 42, 1]]]\n",
      "13 9 [[[3, 2, 1, 1, 1, 1], 13, 9], [[[3, 1], 3, 4], [[[1], 1, 1]], [[[1], 7, 1]]], [[[1], 14, 1]], [[[1], 27, 1]]]\n",
      "13 9 [[[2, 2, 2, 1, 1, 1], 13, 9], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]]]\n",
      "13 9 [[[2, 2, 2, 1, 1, 1], 13, 9], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]]]\n",
      "13 9 [[[2, 2, 2, 1, 1, 1], 13, 9], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]]]\n",
      "13 10 [[[5, 2, 1, 1, 1], 13, 10], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 16, 1]], [[[1], 55, 1]]]\n",
      "13 10 [[[4, 3, 2, 1], 13, 10], [[[1], 7, 1]], [[[1], 16, 1]], [[[1], 27, 1]], [[[1], 40, 1]]]\n",
      "13 10 [[[4, 3, 1, 1, 1], 13, 10], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 27, 1]], [[[1], 40, 1]]]\n",
      "13 10 [[[4, 2, 1, 1, 1, 1], 13, 10], [[[3, 1], 3, 4], [[[1], 1, 1]], [[[1], 7, 1]]], [[[1], 14, 1]], [[[1], 40, 1]]]\n",
      "13 10 [[[3, 2, 2, 2, 1], 13, 10], [[[1], 5, 1]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 2, 1], 13, 10], [[[1], 5, 1]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 2, 1], 13, 10], [[[1], 5, 1]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 1, 1, 1], 13, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[2], 12, 2], [[[1], 24, 1]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 1, 1, 1], 13, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 1, 1, 1], 13, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 1, 1, 1], 13, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 1, 1, 1], 13, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 1, 1, 1], 13, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]], [[[1], 25, 1]]]\n",
      "13 10 [[[3, 2, 2, 1, 1, 1], 13, 10], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]], [[[1], 25, 1]]]\n",
      "13 11 [[[6, 2, 1, 1, 1], 13, 11], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 16, 1]], [[[1], 68, 1]]]\n",
      "13 11 [[[5, 3, 2, 1], 13, 11], [[[1], 7, 1]], [[[1], 16, 1]], [[[1], 27, 1]], [[[1], 53, 1]]]\n",
      "13 11 [[[5, 3, 1, 1, 1], 13, 11], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 27, 1]], [[[1], 53, 1]]]\n",
      "13 11 [[[5, 2, 1, 1, 1, 1], 13, 11], [[[3, 1], 3, 4], [[[1], 1, 1]], [[[1], 7, 1]]], [[[1], 14, 1]], [[[1], 53, 1]]]\n",
      "13 11 [[[4, 3, 2, 1, 1], 13, 11], [[[2], 5, 2], [[[1], 10, 1]]], [[[1], 14, 1]], [[[1], 25, 1]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 3, 2, 1, 1], 13, 11], [[[1, 1], 5, 2], [[[2], 3, 2], [[[1], 6, 1]]]], [[[1], 14, 1]], [[[1], 25, 1]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 3, 2, 1, 1], 13, 11], [[[1, 1], 5, 2], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]]], [[[1], 14, 1]], [[[1], 25, 1]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 3, 1, 1, 1, 1], 13, 11], [[[3, 1], 3, 4], [[[1], 1, 1]], [[[1], 7, 1]]], [[[1], 25, 1]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 2, 1], 13, 11], [[[1], 5, 1]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 2, 1], 13, 11], [[[1], 5, 1]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 2, 1], 13, 11], [[[1], 5, 1]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[2], 12, 2], [[[1], 24, 1]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[4, 2, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]], [[[1], 38, 1]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[2], 23, 2], [[[1], 46, 1]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[2], 21, 2], [[[1], 42, 1]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[2], 19, 2], [[[1], 38, 1]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[2], 17, 2], [[[1], 34, 1]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[2], 15, 2], [[[1], 30, 1]]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[1, 1], 15, 2], [[[2], 13, 2], [[[1], 26, 1]]]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[1, 1], 15, 2], [[[1, 1], 13, 2], [[[2], 11, 2], [[[1], 22, 1]]]]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[1, 1], 15, 2], [[[1, 1], 13, 2], [[[1, 1], 11, 2], [[[2], 9, 2], [[[1], 18, 1]]]]]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[1, 1], 15, 2], [[[1, 1], 13, 2], [[[1, 1], 11, 2], [[[1, 1], 9, 2], [[[2], 7, 2], [[[1], 14, 1]]]]]]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[1, 1], 15, 2], [[[1, 1], 13, 2], [[[1, 1], 11, 2], [[[1, 1], 9, 2], [[[1, 1], 7, 2], [[[2], 5, 2], [[[1], 10, 1]]]]]]]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[1, 1], 15, 2], [[[1, 1], 13, 2], [[[1, 1], 11, 2], [[[1, 1], 9, 2], [[[1, 1], 7, 2], [[[1, 1], 5, 2], [[[2], 3, 2], [[[1], 6, 1]]]]]]]]]]]]]]\n",
      "13 11 [[[3, 3, 2, 1, 1, 1], 13, 11], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 23, 2], [[[1, 1], 21, 2], [[[1, 1], 19, 2], [[[1, 1], 17, 2], [[[1, 1], 15, 2], [[[1, 1], 13, 2], [[[1, 1], 11, 2], [[[1, 1], 9, 2], [[[1, 1], 7, 2], [[[1, 1], 5, 2], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]]]]]]]]]]]]]\n",
      "13 11 [[[3, 2, 2, 2, 1, 1], 13, 11], [[[2], 3, 2], [[[1], 6, 1]]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 23, 1]]]\n",
      "13 11 [[[3, 2, 2, 2, 1, 1], 13, 11], [[[2], 3, 2], [[[1], 6, 1]]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 23, 1]]]\n",
      "13 11 [[[3, 2, 2, 2, 1, 1], 13, 11], [[[2], 3, 2], [[[1], 6, 1]]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 23, 1]]]\n",
      "13 11 [[[3, 2, 2, 2, 1, 1], 13, 11], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 23, 1]]]\n",
      "13 11 [[[3, 2, 2, 2, 1, 1], 13, 11], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 23, 1]]]\n",
      "13 11 [[[3, 2, 2, 2, 1, 1], 13, 11], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 23, 1]]]\n",
      "13 11 [[[2, 2, 2, 2, 2, 1], 13, 11], [[[1], 3, 1]], [[[2, 1, 1, 1], 8, 5], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]]]]\n",
      "13 12 [[[7, 2, 1, 1, 1], 13, 12], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 16, 1]], [[[1], 81, 1]]]\n",
      "13 12 [[[6, 3, 2, 1], 13, 12], [[[1], 7, 1]], [[[1], 16, 1]], [[[1], 27, 1]], [[[1], 66, 1]]]\n",
      "13 12 [[[6, 3, 1, 1, 1], 13, 12], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 27, 1]], [[[1], 66, 1]]]\n",
      "13 12 [[[6, 2, 1, 1, 1, 1], 13, 12], [[[3, 1], 3, 4], [[[1], 1, 1]], [[[1], 7, 1]]], [[[1], 14, 1]], [[[1], 66, 1]]]\n",
      "13 12 [[[5, 4, 2, 1], 13, 12], [[[1], 7, 1]], [[[1], 16, 1]], [[[1], 38, 1]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 4, 1, 1, 1], 13, 12], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]], [[[1], 38, 1]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 3, 2, 1, 1], 13, 12], [[[2], 5, 2], [[[1], 10, 1]]], [[[1], 14, 1]], [[[1], 25, 1]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 3, 2, 1, 1], 13, 12], [[[1, 1], 5, 2], [[[2], 3, 2], [[[1], 6, 1]]]], [[[1], 14, 1]], [[[1], 25, 1]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 3, 2, 1, 1], 13, 12], [[[1, 1], 5, 2], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]]], [[[1], 14, 1]], [[[1], 25, 1]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 3, 1, 1, 1, 1], 13, 12], [[[3, 1], 3, 4], [[[1], 1, 1]], [[[1], 7, 1]]], [[[1], 25, 1]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[2], 12, 2], [[[1], 24, 1]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[5, 2, 2, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]], [[[1], 51, 1]]]\n",
      "13 12 [[[4, 3, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[2], 12, 2], [[[1], 24, 1]]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 3, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 3, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 3, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 3, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 3, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 3, 2, 2, 1], 13, 12], [[[1], 5, 1]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 3, 2, 1, 1, 1], 13, 12], [[[3], 3, 3], [[[1], 9, 1]]], [[[1], 12, 1]], [[[1], 23, 1]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 2, 2, 2, 1, 1], 13, 12], [[[2], 3, 2], [[[1], 6, 1]]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 2, 2, 2, 1, 1], 13, 12], [[[2], 3, 2], [[[1], 6, 1]]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 2, 2, 2, 1, 1], 13, 12], [[[2], 3, 2], [[[1], 6, 1]]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 2, 2, 2, 1, 1], 13, 12], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 2, 2, 2, 1, 1], 13, 12], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 36, 1]]]\n",
      "13 12 [[[4, 2, 2, 2, 1, 1], 13, 12], [[[1, 1], 3, 2], [[[2], 1, 2], [[[1], 2, 1]]]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 36, 1]]]\n",
      "13 12 [[[3, 3, 3, 2, 1], 13, 12], [[[1], 5, 1]], [[[1], 12, 1]], [[[2, 1], 21, 3], [[[1], 19, 1]], [[[1], 40, 1]]]]\n",
      "13 12 [[[3, 3, 3, 2, 1], 13, 12], [[[1], 5, 1]], [[[1], 12, 1]], [[[1, 1, 1], 21, 3], [[[2, 1], 17, 3], [[[1], 15, 1]], [[[1], 32, 1]]]]]\n",
      "13 12 [[[3, 3, 3, 2, 1], 13, 12], [[[1], 5, 1]], [[[1], 12, 1]], [[[1, 1, 1], 21, 3], [[[1, 1, 1], 17, 3], [[[2, 1], 13, 3], [[[1], 11, 1]], [[[1], 24, 1]]]]]]\n",
      "13 12 [[[3, 3, 3, 2, 1], 13, 12], [[[1], 5, 1]], [[[1], 12, 1]], [[[1, 1, 1], 21, 3], [[[1, 1, 1], 17, 3], [[[1, 1, 1], 13, 3], [[[2, 1], 9, 3], [[[1], 7, 1]], [[[1], 16, 1]]]]]]]\n",
      "13 12 [[[3, 3, 3, 2, 1], 13, 12], [[[1], 5, 1]], [[[1], 12, 1]], [[[1, 1, 1], 21, 3], [[[1, 1, 1], 17, 3], [[[1, 1, 1], 13, 3], [[[1, 1, 1], 9, 3], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]]]]]]]\n",
      "13 12 [[[3, 3, 3, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[2, 1], 21, 3], [[[1], 19, 1]], [[[1], 40, 1]]]]\n",
      "13 12 [[[3, 3, 3, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 21, 3], [[[2, 1], 17, 3], [[[1], 15, 1]], [[[1], 32, 1]]]]]\n",
      "13 12 [[[3, 3, 3, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 21, 3], [[[1, 1, 1], 17, 3], [[[2, 1], 13, 3], [[[1], 11, 1]], [[[1], 24, 1]]]]]]\n",
      "13 12 [[[3, 3, 3, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 21, 3], [[[1, 1, 1], 17, 3], [[[1, 1, 1], 13, 3], [[[2, 1], 9, 3], [[[1], 7, 1]], [[[1], 16, 1]]]]]]]\n",
      "13 12 [[[3, 3, 3, 1, 1, 1], 13, 12], [[[2, 1], 3, 3], [[[1], 1, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 21, 3], [[[1, 1, 1], 17, 3], [[[1, 1, 1], 13, 3], [[[1, 1, 1], 9, 3], [[[2, 1], 5, 3], [[[1], 3, 1]], [[[1], 8, 1]]]]]]]]\n",
      "13 12 [[[3, 2, 2, 2, 2, 1], 13, 12], [[[1], 3, 1]], [[[3, 1], 8, 4], [[[1], 6, 1]], [[[1], 22, 1]]], [[[1], 21, 1]]]\n",
      "13 12 [[[3, 2, 2, 2, 2, 1], 13, 12], [[[1], 3, 1]], [[[2, 1, 1], 8, 4], [[[2], 4, 2], [[[1], 8, 1]]], [[[1], 12, 1]]], [[[1], 21, 1]]]\n",
      "13 12 [[[3, 2, 2, 2, 2, 1], 13, 12], [[[1], 3, 1]], [[[2, 1, 1], 8, 4], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1], 12, 1]]], [[[1], 21, 1]]]\n",
      "13 12 [[[3, 2, 2, 2, 2, 1], 13, 12], [[[1], 3, 1]], [[[2, 1, 1], 8, 4], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1], 12, 1]]], [[[1], 21, 1]]]\n",
      "13 12 [[[3, 2, 2, 2, 2, 1], 13, 12], [[[1], 3, 1]], [[[1, 1, 1, 1], 8, 4], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]]], [[[1], 21, 1]]]\n",
      "13 12 [[[3, 2, 2, 2, 1, 1, 1], 13, 12], [[[3], 1, 3], [[[1], 3, 1]]], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]], [[[1], 21, 1]]]\n",
      "13 12 [[[3, 2, 2, 2, 1, 1, 1], 13, 12], [[[3], 1, 3], [[[1], 3, 1]]], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]], [[[1], 21, 1]]]\n",
      "14 8 [[[3, 2, 1, 1, 1], 14, 8], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 18, 1]], [[[1], 32, 1]]]\n",
      "14 8 [[[3, 2, 1, 1, 1], 14, 8], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 18, 1]], [[[1], 32, 1]]]\n",
      "14 9 [[[4, 2, 1, 1, 1], 14, 9], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 18, 1]], [[[1], 46, 1]]]\n",
      "14 9 [[[4, 2, 1, 1, 1], 14, 9], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 18, 1]], [[[1], 46, 1]]]\n",
      "14 9 [[[3, 2, 1, 1, 1, 1], 14, 9], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]], [[[1], 16, 1]], [[[1], 30, 1]]]\n",
      "14 9 [[[3, 2, 1, 1, 1, 1], 14, 9], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]], [[[1], 16, 1]], [[[1], 30, 1]]]\n",
      "14 9 [[[2, 2, 2, 1, 1, 1], 14, 9], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[2, 1], 14, 3], [[[1], 12, 1]], [[[1], 26, 1]]]]\n",
      "14 9 [[[2, 2, 2, 1, 1, 1], 14, 9], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 14, 3], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]]]]\n",
      "14 9 [[[2, 2, 2, 1, 1, 1], 14, 9], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]]]\n",
      "14 9 [[[2, 2, 2, 1, 1, 1], 14, 9], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]]]\n",
      "14 10 [[[5, 2, 1, 1, 1], 14, 10], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 18, 1]], [[[1], 60, 1]]]\n",
      "14 10 [[[5, 2, 1, 1, 1], 14, 10], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 18, 1]], [[[1], 60, 1]]]\n",
      "14 10 [[[4, 3, 2, 1], 14, 10], [[[1], 8, 1]], [[[1], 18, 1]], [[[1], 30, 1]], [[[1], 44, 1]]]\n",
      "14 10 [[[4, 3, 1, 1, 1], 14, 10], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 30, 1]], [[[1], 44, 1]]]\n",
      "14 10 [[[4, 3, 1, 1, 1], 14, 10], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 30, 1]], [[[1], 44, 1]]]\n",
      "14 10 [[[4, 2, 1, 1, 1, 1], 14, 10], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]], [[[1], 16, 1]], [[[1], 44, 1]]]\n",
      "14 10 [[[4, 2, 1, 1, 1, 1], 14, 10], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]], [[[1], 16, 1]], [[[1], 44, 1]]]\n",
      "14 10 [[[3, 2, 2, 2, 1], 14, 10], [[[1], 6, 1]], [[[2, 1], 14, 3], [[[1], 12, 1]], [[[1], 26, 1]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 2, 1], 14, 10], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 2, 1], 14, 10], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 2, 1], 14, 10], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[2], 14, 2], [[[1], 28, 1]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[2], 12, 2], [[[1], 24, 1]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 2, 1, 1, 1], 14, 10], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 1, 1, 1, 1, 1], 14, 10], [[[4, 1], 2, 5], [[[1], 0, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 28, 1]]]\n",
      "14 10 [[[3, 2, 1, 1, 1, 1, 1], 14, 10], [[[3, 2], 2, 5], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 14, 1]], [[[1], 28, 1]]]\n",
      "14 10 [[[2, 2, 2, 1, 1, 1, 1], 14, 10], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]]]\n",
      "14 10 [[[2, 2, 2, 1, 1, 1, 1], 14, 10], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]]]\n",
      "14 10 [[[2, 2, 2, 1, 1, 1, 1], 14, 10], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]]]\n",
      "14 11 [[[6, 2, 1, 1, 1], 14, 11], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 18, 1]], [[[1], 74, 1]]]\n",
      "14 11 [[[6, 2, 1, 1, 1], 14, 11], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 18, 1]], [[[1], 74, 1]]]\n",
      "14 11 [[[5, 3, 2, 1], 14, 11], [[[1], 8, 1]], [[[1], 18, 1]], [[[1], 30, 1]], [[[1], 58, 1]]]\n",
      "14 11 [[[5, 3, 1, 1, 1], 14, 11], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 30, 1]], [[[1], 58, 1]]]\n",
      "14 11 [[[5, 3, 1, 1, 1], 14, 11], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 30, 1]], [[[1], 58, 1]]]\n",
      "14 11 [[[5, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]], [[[1], 16, 1]], [[[1], 58, 1]]]\n",
      "14 11 [[[5, 2, 1, 1, 1, 1], 14, 11], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]], [[[1], 16, 1]], [[[1], 58, 1]]]\n",
      "14 11 [[[4, 3, 2, 1, 1], 14, 11], [[[2], 6, 2], [[[1], 12, 1]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 3, 2, 1, 1], 14, 11], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 3, 2, 1, 1], 14, 11], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 3, 2, 1, 1], 14, 11], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 3, 1, 1, 1, 1], 14, 11], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]], [[[1], 28, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 3, 1, 1, 1, 1], 14, 11], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]], [[[1], 28, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 2, 1], 14, 11], [[[1], 6, 1]], [[[2, 1], 14, 3], [[[1], 12, 1]], [[[1], 26, 1]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 2, 1], 14, 11], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 2, 1], 14, 11], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 2, 1], 14, 11], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[2], 14, 2], [[[1], 28, 1]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[2], 12, 2], [[[1], 24, 1]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 1, 1, 1, 1, 1], 14, 11], [[[4, 1], 2, 5], [[[1], 0, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[4, 2, 1, 1, 1, 1, 1], 14, 11], [[[3, 2], 2, 5], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 14, 1]], [[[1], 42, 1]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[2], 26, 2], [[[1], 52, 1]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[2], 24, 2], [[[1], 48, 1]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[2], 22, 2], [[[1], 44, 1]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[2], 20, 2], [[[1], 40, 1]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[2], 18, 2], [[[1], 36, 1]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[2], 16, 2], [[[1], 32, 1]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[2], 14, 2], [[[1], 28, 1]]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[2], 12, 2], [[[1], 24, 1]]]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]]]]]]]]]]\n",
      "14 11 [[[3, 3, 2, 1, 1, 1], 14, 11], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1, 1], 26, 2], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]]]]]]]]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[2], 4, 2], [[[1], 8, 1]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[2], 4, 2], [[[1], 8, 1]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[2], 4, 2], [[[1], 8, 1]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 2, 1, 1], 14, 11], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[2], 12, 2], [[[1], 24, 1]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[3, 2, 2, 1, 1, 1, 1], 14, 11], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]], [[[1], 26, 1]]]\n",
      "14 11 [[[2, 2, 2, 2, 2, 1], 14, 11], [[[1], 4, 1]], [[[2, 1, 1, 1], 10, 5], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1], 14, 1]]]]\n",
      "14 11 [[[2, 2, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[3, 1], 10, 4], [[[1], 8, 1]], [[[1], 28, 1]]]]\n",
      "14 11 [[[2, 2, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2, 1, 1], 10, 4], [[[2], 6, 2], [[[1], 12, 1]]], [[[1], 16, 1]]]]\n",
      "14 11 [[[2, 2, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2, 1, 1], 10, 4], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]], [[[1], 16, 1]]]]\n",
      "14 11 [[[2, 2, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2, 1, 1], 10, 4], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]], [[[1], 16, 1]]]]\n",
      "14 11 [[[2, 2, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[2, 1, 1], 10, 4], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]], [[[1], 16, 1]]]]\n",
      "14 11 [[[2, 2, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1, 1], 10, 4], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]]]]\n",
      "14 11 [[[2, 2, 2, 2, 1, 1, 1], 14, 11], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1, 1], 10, 4], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]]]]\n",
      "14 12 [[[7, 2, 1, 1, 1], 14, 12], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 18, 1]], [[[1], 88, 1]]]\n",
      "14 12 [[[7, 2, 1, 1, 1], 14, 12], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 18, 1]], [[[1], 88, 1]]]\n",
      "14 12 [[[6, 3, 2, 1], 14, 12], [[[1], 8, 1]], [[[1], 18, 1]], [[[1], 30, 1]], [[[1], 72, 1]]]\n",
      "14 12 [[[6, 3, 1, 1, 1], 14, 12], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 30, 1]], [[[1], 72, 1]]]\n",
      "14 12 [[[6, 3, 1, 1, 1], 14, 12], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 30, 1]], [[[1], 72, 1]]]\n",
      "14 12 [[[6, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]], [[[1], 16, 1]], [[[1], 72, 1]]]\n",
      "14 12 [[[6, 2, 1, 1, 1, 1], 14, 12], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]], [[[1], 16, 1]], [[[1], 72, 1]]]\n",
      "14 12 [[[5, 4, 2, 1], 14, 12], [[[1], 8, 1]], [[[1], 18, 1]], [[[1], 42, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 4, 1, 1, 1], 14, 12], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]], [[[1], 42, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 4, 1, 1, 1], 14, 12], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]], [[[1], 42, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 3, 2, 1, 1], 14, 12], [[[2], 6, 2], [[[1], 12, 1]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 3, 2, 1, 1], 14, 12], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 3, 2, 1, 1], 14, 12], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 3, 2, 1, 1], 14, 12], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]], [[[1], 16, 1]], [[[1], 28, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 3, 1, 1, 1, 1], 14, 12], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]], [[[1], 28, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 3, 1, 1, 1, 1], 14, 12], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]], [[[1], 28, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[2, 1], 14, 3], [[[1], 12, 1]], [[[1], 26, 1]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1, 1], 14, 3], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[2], 14, 2], [[[1], 28, 1]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[2], 12, 2], [[[1], 24, 1]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 1, 1, 1, 1, 1], 14, 12], [[[4, 1], 2, 5], [[[1], 0, 1]], [[[1], 6, 1]]], [[[1], 14, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[5, 2, 1, 1, 1, 1, 1], 14, 12], [[[3, 2], 2, 5], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 14, 1]], [[[1], 56, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[2], 14, 2], [[[1], 28, 1]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1], 14, 2], [[[2], 12, 2], [[[1], 24, 1]]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 2, 1], 14, 12], [[[1], 6, 1]], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 1, 1, 1], 14, 12], [[[3], 4, 3], [[[1], 12, 1]]], [[[1], 14, 1]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 2, 1, 1, 1], 14, 12], [[[1, 1, 1], 4, 3], [[[3], 0, 3], [[[1], 0, 1]]]], [[[1], 14, 1]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 1, 1, 1, 1, 1], 14, 12], [[[4, 1], 2, 5], [[[1], 0, 1]], [[[1], 6, 1]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 3, 1, 1, 1, 1, 1], 14, 12], [[[3, 2], 2, 5], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 26, 1]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[2], 4, 2], [[[1], 8, 1]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[2], 4, 2], [[[1], 8, 1]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[2], 4, 2], [[[1], 8, 1]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 2, 1, 1], 14, 12], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[2], 12, 2], [[[1], 24, 1]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[4, 2, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]], [[[1], 40, 1]]]\n",
      "14 12 [[[3, 3, 3, 2, 1], 14, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[2, 1], 24, 3], [[[1], 22, 1]], [[[1], 46, 1]]]]\n",
      "14 12 [[[3, 3, 3, 2, 1], 14, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[1, 1, 1], 24, 3], [[[2, 1], 20, 3], [[[1], 18, 1]], [[[1], 38, 1]]]]]\n",
      "14 12 [[[3, 3, 3, 2, 1], 14, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[2, 1], 16, 3], [[[1], 14, 1]], [[[1], 30, 1]]]]]]\n",
      "14 12 [[[3, 3, 3, 2, 1], 14, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[1, 1, 1], 16, 3], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]]]]]]\n",
      "14 12 [[[3, 3, 3, 2, 1], 14, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[1, 1, 1], 16, 3], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]]]]]]\n",
      "14 12 [[[3, 3, 3, 2, 1], 14, 12], [[[1], 6, 1]], [[[1], 14, 1]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[1, 1, 1], 16, 3], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]]]]]]\n",
      "14 12 [[[3, 3, 3, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[2, 1], 24, 3], [[[1], 22, 1]], [[[1], 46, 1]]]]\n",
      "14 12 [[[3, 3, 3, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 24, 3], [[[2, 1], 20, 3], [[[1], 18, 1]], [[[1], 38, 1]]]]]\n",
      "14 12 [[[3, 3, 3, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[2, 1], 16, 3], [[[1], 14, 1]], [[[1], 30, 1]]]]]]\n",
      "14 12 [[[3, 3, 3, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[1, 1, 1], 16, 3], [[[2, 1], 12, 3], [[[1], 10, 1]], [[[1], 22, 1]]]]]]]\n",
      "14 12 [[[3, 3, 3, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[1, 1, 1], 16, 3], [[[1, 1, 1], 12, 3], [[[2, 1], 8, 3], [[[1], 6, 1]], [[[1], 14, 1]]]]]]]]\n",
      "14 12 [[[3, 3, 3, 1, 1, 1], 14, 12], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]], [[[1, 1, 1], 24, 3], [[[1, 1, 1], 20, 3], [[[1, 1, 1], 16, 3], [[[1, 1, 1], 12, 3], [[[1, 1, 1], 8, 3], [[[2, 1], 4, 3], [[[1], 2, 1]], [[[1], 6, 1]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[2], 24, 2], [[[1], 48, 1]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[2], 22, 2], [[[1], 44, 1]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[2], 20, 2], [[[1], 40, 1]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[2], 18, 2], [[[1], 36, 1]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[2], 16, 2], [[[1], 32, 1]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[2], 14, 2], [[[1], 28, 1]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[2], 12, 2], [[[1], 24, 1]]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[2], 10, 2], [[[1], 20, 1]]]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[2], 8, 2], [[[1], 16, 1]]]]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[2], 6, 2], [[[1], 12, 1]]]]]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]]]]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]]]]]]]]]]]]\n",
      "14 12 [[[3, 3, 2, 1, 1, 1, 1], 14, 12], [[[3, 1], 2, 4], [[[1], 0, 1]], [[[1], 4, 1]]], [[[1], 12, 1]], [[[1, 1], 24, 2], [[[1, 1], 22, 2], [[[1, 1], 20, 2], [[[1, 1], 18, 2], [[[1, 1], 16, 2], [[[1, 1], 14, 2], [[[1, 1], 12, 2], [[[1, 1], 10, 2], [[[1, 1], 8, 2], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]]]]]]]]]]]]\n",
      "14 12 [[[3, 2, 2, 2, 2, 1], 14, 12], [[[1], 4, 1]], [[[3, 1], 10, 4], [[[1], 8, 1]], [[[1], 28, 1]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 2, 1], 14, 12], [[[1], 4, 1]], [[[2, 1, 1], 10, 4], [[[2], 6, 2], [[[1], 12, 1]]], [[[1], 16, 1]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 2, 1], 14, 12], [[[1], 4, 1]], [[[2, 1, 1], 10, 4], [[[1, 1], 6, 2], [[[2], 4, 2], [[[1], 8, 1]]]], [[[1], 16, 1]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 2, 1], 14, 12], [[[1], 4, 1]], [[[2, 1, 1], 10, 4], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[2], 2, 2], [[[1], 4, 1]]]]], [[[1], 16, 1]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 2, 1], 14, 12], [[[1], 4, 1]], [[[2, 1, 1], 10, 4], [[[1, 1], 6, 2], [[[1, 1], 4, 2], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]]]], [[[1], 16, 1]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 2, 1], 14, 12], [[[1], 4, 1]], [[[1, 1, 1, 1], 10, 4], [[[3, 1], 4, 4], [[[1], 2, 1]], [[[1], 10, 1]]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 2, 1], 14, 12], [[[1], 4, 1]], [[[1, 1, 1, 1], 10, 4], [[[2, 1, 1], 4, 4], [[[2], 0, 2], [[[1], 0, 1]]], [[[1], 4, 1]]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 1, 1, 1], 14, 12], [[[3], 2, 3], [[[1], 6, 1]]], [[[2, 1], 10, 3], [[[1], 8, 1]], [[[1], 18, 1]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 1, 1, 1], 14, 12], [[[3], 2, 3], [[[1], 6, 1]]], [[[1, 1, 1], 10, 3], [[[2, 1], 6, 3], [[[1], 4, 1]], [[[1], 10, 1]]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 1, 1, 1], 14, 12], [[[3], 2, 3], [[[1], 6, 1]]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[3], 10, 3], [[[1], 30, 1]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 10, 3], [[[3], 6, 3], [[[1], 18, 1]]]], [[[1], 24, 1]]]\n",
      "14 12 [[[3, 2, 2, 2, 1, 1, 1], 14, 12], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1, 1, 1], 10, 3], [[[1, 1, 1], 6, 3], [[[3], 2, 3], [[[1], 6, 1]]]]], [[[1], 24, 1]]]\n",
      "14 12 [[[2, 2, 2, 2, 2, 1, 1], 14, 12], [[[2], 2, 2], [[[1], 4, 1]]], [[[2, 1, 1, 1], 8, 5], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]]]]\n",
      "14 12 [[[2, 2, 2, 2, 2, 1, 1], 14, 12], [[[1, 1], 2, 2], [[[2], 0, 2], [[[1], 0, 1]]]], [[[2, 1, 1, 1], 8, 5], [[[2, 1], 2, 3], [[[1], 0, 1]], [[[1], 2, 1]]], [[[1], 10, 1]]]]\n"
     ]
    }
   ],
   "source": [
    "for n in range(14+1):\n",
    "    for k in range(1,12+1):\n",
    "        for T in KOH_trees(n, k):\n",
    "            if sum(1 for _ in KOH_leaves(T))==4:\n",
    "                print(n, k, T)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "065051ee-5a6f-4f36-8289-f739d6800a14",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[5]\n",
      "    1 0\n",
      "    2 0\n",
      "    3 0\n",
      "    4 0\n",
      "    5 1\n",
      "[4, 1]\n",
      "    -1 1\n",
      "    0 0\n",
      "    1 0\n",
      "    2 1\n",
      "[3, 2]\n",
      "    -1 0\n",
      "    -2 1\n",
      "    -1 1\n",
      "[3, 1, 1]\n",
      "    -3 2\n",
      "    -2 0\n",
      "    -1 1\n",
      "[2, 2, 1]\n",
      "    -3 1\n",
      "    -4 2\n",
      "[2, 1, 1, 1]\n",
      "    -5 3\n",
      "    -4 1\n",
      "[1, 1, 1, 1, 1]\n",
      "    -7 5\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "q^5 + q^4 + q^3 + q^2 + q + 1"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "KOH(1,5, verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "788e3832-a328-4eb7-932b-a527a13326a9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[5]\n",
      "    9 0\n",
      "    18 0\n",
      "    27 0\n",
      "    36 0\n",
      "    45 1\n",
      "[4, 1]\n",
      "    7 1\n",
      "    16 0\n",
      "    25 0\n",
      "    34 1\n",
      "[3, 2]\n",
      "    7 0\n",
      "    14 1\n",
      "    23 1\n",
      "[3, 1, 1]\n",
      "    5 2\n",
      "    14 0\n",
      "    23 1\n",
      "[2, 2, 1]\n",
      "    5 1\n",
      "    12 2\n",
      "[2, 1, 1, 1]\n",
      "    3 3\n",
      "    12 1\n",
      "[1, 1, 1, 1, 1]\n",
      "    1 5\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "q^45 + q^44 + 2*q^43 + 3*q^42 + 5*q^41 + 7*q^40 + 10*q^39 + 13*q^38 + 18*q^37 + 23*q^36 + 29*q^35 + 35*q^34 + 43*q^33 + 50*q^32 + 58*q^31 + 66*q^30 + 74*q^29 + 81*q^28 + 88*q^27 + 93*q^26 + 98*q^25 + 101*q^24 + 102*q^23 + 102*q^22 + 101*q^21 + 98*q^20 + 93*q^19 + 88*q^18 + 81*q^17 + 74*q^16 + 66*q^15 + 58*q^14 + 50*q^13 + 43*q^12 + 35*q^11 + 29*q^10 + 23*q^9 + 18*q^8 + 13*q^7 + 10*q^6 + 7*q^5 + 5*q^4 + 3*q^3 + 2*q^2 + q + 1"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "KOH(9, 5, verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "97e22909-d63e-4451-88f9-36ce13d8d2f6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n"
     ]
    }
   ],
   "source": [
    "n=7\n",
    "k=3\n",
    "r=6\n",
    "\n",
    "print( g([n]*k, [n]*k, (n*k-r, r)) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "248694a7-1058-4a3b-aac9-48e9051fc35b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "list(q_binomial(n+k, k, q))[6] - list(q_binomial(n+k, k, q))[5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "b2a77752-d11d-4f92-a48f-173e70b4f45f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[9, 6, 2, 2, 1]\n",
      "40\n",
      "[1, 2, 0, 0, 0, 1, 0, 0, 1]\n",
      "[5, 4, 2, 2, 2, 2, 1, 1, 1]\n",
      "40\n"
     ]
    }
   ],
   "source": [
    "la = Partitions(20).random_element()\n",
    "print( la )\n",
    "\n",
    "print( 2*sum(i*c for i,c in enumerate(la)) )\n",
    "\n",
    "la_exp = la.to_exp(); print(la_exp)\n",
    "la_p = la.conjugate(); print(la_p)\n",
    "\n",
    "s = 0\n",
    "for j in range(len(la_exp)):\n",
    "    s += (sum(la_p[i] for i in range(j+1)) - (j+1)) * la_exp[j]\n",
    "print( s )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "10f165f6-d14c-4ab7-880f-f0a9df9644b8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.9",
   "language": "sage",
   "name": "sagemath-10.9"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

